Fitting quantum noise models to tomography data

The presence of noise is currently one of the main obstacles to achieving large-scale quantum computation. Strategies to characterise and understand noise processes in quantum hardware are a critical part of mitigating it, especially as the overhead of full error correction and fault-tolerance is beyond the reach of current hardware. Non-Markovian effects are a particularly unfavourable type of noise, being both harder to analyse using standard techniques and more difficult to control using error correction. In this work we develop a set of efficient algorithms, based on the rigorous mathematical theory of Markovian master equations, to analyse and evaluate unknown noise processes. In the case of dynamics consistent with Markovian evolution, our algorithm outputs the best-fit Lindbladian, i.e., the generator of a memoryless quantum channel which best approximates the tomographic data to within the given precision. In the case of non-Markovian dynamics, our algorithm returns a quantitative and operationally meaningful measure of non-Markovianity in terms of isotropic noise addition. We provide a Python implementation of all our algorithms, and benchmark these on a range of 1- and 2-qubit examples of synthesised noisy tomography data, generated using the Cirq platform. The numerical results show that our algorithms succeed both in extracting a full description of the best-fit Lindbladian to the measured dynamics, and in computing accurate values of non-Markovianity that match analytical calculations.

==> notebook_-_non-Markovianity_meaure_for_unital_quantum_channel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29839,        779]
NotebookOptionsPosition[     27112,        733]
NotebookOutlinePosition[     27486,        749]
CellTagsIndexPosition[     27443,        746]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Tomographic data from Cirq platform", "Subsection"]], \
"Text",
 CellChangeTimes->{{3.8259193195016317`*^9, 3.8259193380313272`*^9}, 
   3.8259262435645013`*^9},ExpressionUUID->"a467f7f7-8a7e-4a31-9cfb-\
95e0608f6e76"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Uchannel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"6.807999999999995167", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "+", 
        RowBox[{"0.000000000000000000", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"+", "00"}], ")"}]}], "*", "\[ImaginaryI]"}]}], " ", ",", 
       RowBox[{
        RowBox[{"3.349999999999959781", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "-", 
        RowBox[{"9.149999999999873512", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"3.349999999999959781", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "+", 
        RowBox[{"9.149999999999873512", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"3.040500000000003755", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "+", 
        RowBox[{"0.000000000000000000", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"+", "00"}], ")"}]}], "*", "\[ImaginaryI]"}]}]}], "}"}], 
     ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"4.749999999999986004", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "+", 
        RowBox[{"1.549999999999938146", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"3.044499999999993878", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "+", 
        RowBox[{"1.134999999999992439", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "02"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3.038500000000003420"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "-", 
        RowBox[{"4.399999999999873630", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"1.400000000000039668", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "+", 
        RowBox[{"4.200000000000011016", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}]}], "}"}], 
     ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"4.749999999999986004", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "-", 
        RowBox[{"1.549999999999938146", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3.038500000000003420"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "+", 
        RowBox[{"4.399999999999873630", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"3.044499999999993878", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "-", 
        RowBox[{"1.134999999999992439", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "02"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"1.400000000000039668", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "-", 
        RowBox[{"4.200000000000011016", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}]}], "}"}], 
     ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"3.255500000000001726", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "+", 
        RowBox[{"0.000000000000000000", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"+", "00"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9.699999999999969064"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "-", 
        RowBox[{"6.300000000000063362", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9.699999999999969064"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}]}], "+", 
        RowBox[{"6.300000000000063362", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "03"}], ")"}]}], "*", "\[ImaginaryI]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"6.895999999999995467", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "01"}], ")"}]}]}], "+", 
        RowBox[{"0.000000000000000000", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"+", "00"}], ")"}]}], "*", "\[ImaginaryI]"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"MatrixForm", "[", "Uchannel", "]"}], ",", "3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8106497620910044`*^9, 3.810649894861178*^9}, {
  3.810649931587036*^9, 3.8106502621257277`*^9}, {3.810650378345179*^9, 
  3.8106504309266644`*^9}, {3.8106504960466447`*^9, 3.810650513605693*^9}, {
  3.8106505648357887`*^9, 3.8106505923682146`*^9}, {3.8106506738045917`*^9, 
  3.810650850963168*^9}, {3.810710946789168*^9, 3.8107113033742795`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c1768b5f-169e-4ce4-920e-d3a0a47efd53"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        InterpretationBox["\<\"0.681\"\>",
         0.6807999999999995167`18.833019547076532,
         AutoDelete->True], "+", 
        RowBox[{
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{"\<\"0.\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-18\"\>"]}],
           0``18.,
           AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.00335\"\>",
         0.003349999999999959781`18.525044807036842,
         AutoDelete->True], "-", 
        RowBox[{
         InterpretationBox["\<\"0.00915\"\>",
          0.009149999999999873512`18.961421094066445,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.00335\"\>",
         0.003349999999999959781`18.525044807036842,
         AutoDelete->True], "+", 
        RowBox[{
         InterpretationBox["\<\"0.00915\"\>",
          0.009149999999999873512`18.961421094066445,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.304\"\>",
         0.3040500000000003755`18.48294500774869,
         AutoDelete->True], "+", 
        RowBox[{
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{"\<\"0.\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-18\"\>"]}],
           0``18.,
           AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        InterpretationBox["\<\"0.00475\"\>",
         0.004749999999999986004`18.676693609624866,
         AutoDelete->True], "+", 
        RowBox[{
         InterpretationBox["\<\"0.00155\"\>",
          0.001549999999999938146`18.190331698170276,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.304\"\>",
         0.3044499999999993878`18.483515978390543,
         AutoDelete->True], "+", 
        RowBox[{
         InterpretationBox["\<\"0.0113\"\>",
          0.01134999999999992439`18.05499586152914,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"-0.304\"\>",
         -0.303850000000000342`18.482659240683336,
         AutoDelete->True], "-", 
        RowBox[{
         InterpretationBox["\<\"0.00440\"\>",
          0.00439999999999987363`18.643452676486177,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.00140\"\>",
         0.001400000000000039668`18.146128035678252,
         AutoDelete->True], "+", 
        RowBox[{
         InterpretationBox["\<\"0.00420\"\>",
          0.004200000000000011016`18.6232492903979,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        InterpretationBox["\<\"0.00475\"\>",
         0.004749999999999986004`18.676693609624866,
         AutoDelete->True], "-", 
        RowBox[{
         InterpretationBox["\<\"0.00155\"\>",
          0.001549999999999938146`18.190331698170276,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"-0.304\"\>",
         -0.303850000000000342`18.482659240683336,
         AutoDelete->True], "+", 
        RowBox[{
         InterpretationBox["\<\"0.00440\"\>",
          0.00439999999999987363`18.643452676486177,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.304\"\>",
         0.3044499999999993878`18.483515978390543,
         AutoDelete->True], "-", 
        RowBox[{
         InterpretationBox["\<\"0.0113\"\>",
          0.01134999999999992439`18.05499586152914,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.00140\"\>",
         0.001400000000000039668`18.146128035678252,
         AutoDelete->True], "-", 
        RowBox[{
         InterpretationBox["\<\"0.00420\"\>",
          0.004200000000000011016`18.6232492903979,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        InterpretationBox["\<\"0.326\"\>",
         0.3255500000000001726`18.512617699682917,
         AutoDelete->True], "+", 
        RowBox[{
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{"\<\"0.\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-18\"\>"]}],
           0``18.,
           AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"-0.00970\"\>",
         -0.009699999999999969064`18.986771734266245,
         AutoDelete->True], "-", 
        RowBox[{
         InterpretationBox["\<\"0.00630\"\>",
          0.006300000000000063362`18.799340549453586,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"-0.00970\"\>",
         -0.009699999999999969064`18.986771734266245,
         AutoDelete->True], "+", 
        RowBox[{
         InterpretationBox["\<\"0.00630\"\>",
          0.006300000000000063362`18.799340549453586,
          AutoDelete->True], " ", "\[ImaginaryI]"}]}], 
       RowBox[{
        InterpretationBox["\<\"0.690\"\>",
         0.6895999999999995467`18.83859725281666,
         AutoDelete->True], "+", 
        RowBox[{
         RowBox[{"(", 
          InterpretationBox[
           RowBox[{"\<\"0.\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-18\"\>"]}],
           0``18.,
           AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  NumberForm[#, 3]& ]], "Output",
 CellChangeTimes->{{3.8106503922240624`*^9, 3.8106504019381037`*^9}, 
   3.810650431996807*^9, {3.810650498034303*^9, 3.810650514469412*^9}, {
   3.8106505599857783`*^9, 3.8106505936567683`*^9}, {3.810650837551035*^9, 
   3.8106508513441443`*^9}, 3.810655467701745*^9, 3.810706844930889*^9, 
   3.8107099043685274`*^9, 3.8107099411894703`*^9, {3.8107100240021415`*^9, 
   3.8107100855027924`*^9}, 3.8107109475920053`*^9, 3.810711304720642*^9, 
   3.8107161372210836`*^9, 3.810730313013645*^9, {3.8114180460584917`*^9, 
   3.8114180487133904`*^9}, 3.811418683826858*^9, 3.81141875639777*^9, 
   3.811418797699285*^9, 3.8259187610798597`*^9, 3.8259189625989113`*^9, 
   3.825925362776394*^9, 3.8259254438753386`*^9, {3.8259256573242636`*^9, 
   3.8259256640375004`*^9}},
 CellLabel->
  "Out[22]//NumberForm=",ExpressionUUID->"29944e92-d02f-41b9-98b9-\
ff7ef200b516"]
}, Open  ]],

Cell[TextData[StyleBox["Flip operator F and matrix logarithm R", \
"Subsection"]], "Text",
 CellChangeTimes->{{3.825925813842723*^9, 3.8259258222541227`*^9}, {
  3.825926034080809*^9, 
  3.8259260373835583`*^9}},ExpressionUUID->"ee5089c9-7615-4f05-b4af-\
f734cb1693e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.810716213304535*^9, 3.8107162495126467`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ccac06c6-84e2-403e-b127-e598c666c372"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"MatrixLog", "[", "Uchannel", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.810655422917462*^9, 3.810655429673374*^9}, 
   3.8106556586125717`*^9, 3.810716130501034*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"15e46e2d-8813-4d7f-b408-80528b17bbd9"],

Cell[TextData[StyleBox["Constructing three self-adjoint eigenvectors \
orthogonal to (1,0,0,1) and the basis transformation matrix S", \
"Subsection"]], "Text",
 CellChangeTimes->{{3.8259251670756817`*^9, 3.825925214767721*^9}, {
  3.8259252644952374`*^9, 3.825925284952248*^9}, {3.8259254077443557`*^9, 
  3.825925409095845*^9}},ExpressionUUID->"1088728f-5ece-4b01-af49-\
88b112d3caf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"eigR", "=", 
     RowBox[{"Eigensystem", "[", "R", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NumberForm", "[", 
      RowBox[{"#", ",", "3"}], "]"}], "&"}], "/@", 
    RowBox[{"Chop", "@", 
     RowBox[{"eigR", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.810654878545162*^9, {3.810655054424156*^9, 3.8106550739110813`*^9}, {
   3.810655115113005*^9, 3.8106551207978115`*^9}, {3.810655358380889*^9, 
   3.810655360250889*^9}, {3.810655435635436*^9, 3.8106554415725718`*^9}, 
   3.825918867782054*^9, {3.825925873813571*^9, 3.8259259095301495`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e9ce121e-63c5-430f-bb8a-b7430f06a986"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    InterpretationBox["\<\"-7.25\"\>",
     -7.25293519963001461105778068223701160699`17.480784320857367,
     AutoDelete->True],
    NumberForm[#, 3]& ], ",", 
   TagBox[
    InterpretationBox["\<\"-0.992\"\>",
     -0.99236964118674656369380189842940900562`17.480784320857367,
     AutoDelete->True],
    NumberForm[#, 3]& ], ",", 
   TagBox[
    InterpretationBox["\<\"-0.498\"\>",
     -0.49782307679043014307050770710170923343`17.480784320857367,
     AutoDelete->True],
    NumberForm[#, 3]& ], ",", 
   TagBox[
    InterpretationBox["\<\"0.0000422\"\>",
     0.00004220756246822375964124872605883649`17.480784320857367,
     AutoDelete->True],
    NumberForm[#, 3]& ]}], "}"}]], "Output",
 CellChangeTimes->{{3.8259259058412943`*^9, 3.825925910820014*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"4ef94bac-95a2-4275-ba05-185a9ccdc818"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"thus", ",", " ", 
   RowBox[{"the", " ", "fourth", " ", "vector", " ", "in", " ", 
    RowBox[{"eigR", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", "is", " ", "the", " ", "one", " ", 
    "related", " ", "to", " ", "the", " ", "perturbed", " ", "eigenvalue", 
    " ", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8259259416892824`*^9, 
  3.825926004912507*^9}},ExpressionUUID->"f6689410-b9a8-403a-8251-\
9e4b266ad62a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neweigvec1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eigR", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{"F", ".", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"eigR", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "j"}], "]"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8107162674985614`*^9, 3.810716338986304*^9}, {
   3.81071641589954*^9, 3.8107164175022182`*^9}, 3.8259188815660677`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"e871a398-ea6e-4809-96db-3361a6c78fa0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"neweigvec2", "=", "neweigvec1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"neweigvec2", "[", 
      RowBox[{"[", 
       RowBox[{"j", ",", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"neweigvec1", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"neweigvec1", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "4"}], "]"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"neweigvec2", "[", 
      RowBox[{"[", 
       RowBox[{"j", ",", "4"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "*", 
      RowBox[{"neweigvec2", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "1"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8114184883406415`*^9, 3.8114186790675845`*^9}, 
   3.8259188916723547`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"d5ed693f-2c10-400b-97e8-947ebdab2c2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Smatrix", "=", 
   RowBox[{"Transpose", "[", "neweigvec2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sinv", "=", 
   RowBox[{"Inverse", "[", "Smatrix", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.810716726220356*^9, 3.810716747565236*^9}, {
   3.8107167956554003`*^9, 3.810716863609287*^9}, 3.810716906132989*^9, {
   3.811418721130066*^9, 3.81141873673533*^9}, {3.8114187854181576`*^9, 
   3.811418795374504*^9}, {3.825919569129574*^9, 3.8259195754902496`*^9}, 
   3.8259257100629296`*^9},ExpressionUUID->"650afcc4-47ab-482f-a45b-\
3bc0a638799d"],

Cell[TextData[StyleBox["Constructing diagonal matrix D", "Subsection"]], \
"Text",
 CellChangeTimes->{{3.825925719806218*^9, 
  3.8259257288235826`*^9}},ExpressionUUID->"3d0c8865-975c-4716-a2ee-\
5a6423d27c0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dmatrix", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eigR", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"eigR", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"eigR", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.825925717503627*^9},ExpressionUUID->"98f1d5b1-d3ea-4b0c-b6d5-\
00efa58008e1"],

Cell[TextData[StyleBox["Constructing H and its Choi-representation", \
"Subsection"]], "Text",
 CellChangeTimes->{{3.8259252993294*^9, 
  3.82592531428773*^9}},ExpressionUUID->"23cdc48a-0bcb-4a94-aa7c-\
267d4a7eed2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hmatrix", "=", 
   RowBox[{"Smatrix", ".", "Dmatrix", ".", "Sinv"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8107169141837053`*^9, 3.810716957987887*^9}, {
   3.8107173720864897`*^9, 3.8107173859018993`*^9}, 3.825918903168662*^9, {
   3.8259195823580694`*^9, 3.825919584485032*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"de345cd1-467e-403b-ac9a-31bbad8b9b74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ChoiH", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0.0", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"ChoiH", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "1"}], ")"}]}], "+", "b"}], ",", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"c", "-", "1"}], ")"}]}], "+", "d"}]}], "]"}], "]"}],
            "=", 
           RowBox[{"Hmatrix", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "1"}], ")"}]}], "+", "c"}], ",", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"b", "-", "1"}], ")"}]}], "+", "d"}]}], "]"}], 
            "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.810708132292633*^9, 3.8107083011095*^9}, {
   3.8107083619728823`*^9, 3.810708408325981*^9}, 3.81070852289585*^9, {
   3.810710156036306*^9, 3.8107101564611683`*^9}, 3.8259189157138433`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"64b0a789-d36a-4da0-8736-970f2f108746"],

Cell[TextData[StyleBox["measure of non-Markovianity and distance between H \
and the unital quantum channel", "Subsection"]], "Text",
 CellChangeTimes->{{3.825919419690258*^9, 
  3.8259194940410285`*^9}},ExpressionUUID->"791ee910-d6d1-4f9a-9975-\
fab587efe0e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Projwperp", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "4", "]"}], "-", 
    RowBox[{"0.5", "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8107088212877073`*^9, 3.8107088442301226`*^9}, {
  3.8107089646080265`*^9, 3.8107089855265064`*^9}, {3.8259189306813517`*^9, 
  3.8259189463213973`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"275841bc-096d-4d27-9d81-9a19fb433c52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conditionaleigChoiH", "=", 
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"Projwperp", ".", "ChoiH", ".", "Projwperp"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.810709027183129*^9, 3.810709030503265*^9}, {
   3.8107185783735323`*^9, 3.8107185966435266`*^9}, 3.8259189507036247`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"74397ed0-6c08-468c-bee0-06f35b0c672a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"Min", "[", "conditionaleigChoiH", "]"}], "]"}], "*", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.8107181309417725`*^9, 3.810718168989732*^9}, {
   3.81071860235275*^9, 3.8107186113434772`*^9}, 3.8259187571436825`*^9, {
   3.825925429435667*^9, 3.825925433744651*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"0040d7e0-b5ad-4395-bbd1-0cdd72ec51fc"],

Cell[BoxData["5.769830399557154`"], "Output",
 CellChangeTimes->{{3.8107181504450493`*^9, 3.8107181701094756`*^9}, 
   3.810718612660344*^9, 3.810730313641277*^9, 3.811418049368638*^9, 
   3.8114186843953075`*^9, 3.8114187586586957`*^9, 3.811418798143098*^9, 
   3.8259187618936834`*^9, 3.8259189629399767`*^9, 3.8259253632362995`*^9, 
   3.8259254444141164`*^9, {3.825925657726188*^9, 3.825925664319994*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"acb8d0de-a404-458c-85a3-a51296f369a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"distance", "=", 
  RowBox[{"Norm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixExp", "[", "Hmatrix", "]"}], "-", "Uchannel"}], ",", 
    "\"\<Frobenius\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.810730317986308*^9, 3.8107303844255524`*^9}, {
  3.8259254371282*^9, 3.825925438823903*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"4317e735-4cb9-45c2-81f1-2bf15b76ead9"],

Cell[BoxData["0.01788469114714977104911848433082447716`11.713111807253018"], \
"Output",
 CellChangeTimes->{
  3.810730387421146*^9, 3.8114180494155135`*^9, 3.811418684448166*^9, 
   3.8114187590985503`*^9, 3.8114187981640425`*^9, 3.8259187619545207`*^9, 
   3.825918962988993*^9, 3.8259253632910967`*^9, 3.8259254444659767`*^9, {
   3.8259256577780495`*^9, 3.8259256643616643`*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"0ad69aaf-61f8-4548-909e-f0eeea16bd76"]
}, Open  ]]
},
WindowSize->{1076, 826},
WindowMargins->{{148, Automatic}, {Automatic, 11}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 242, 4, 49, "Text",ExpressionUUID->"a467f7f7-8a7e-4a31-9cfb-95e0608f6e76"],
Cell[CellGroupData[{
Cell[825, 28, 6425, 173, 420, "Input",ExpressionUUID->"c1768b5f-169e-4ce4-920e-d3a0a47efd53"],
Cell[7253, 203, 6790, 173, 127, "Output",ExpressionUUID->"29944e92-d02f-41b9-98b9-ff7ef200b516"]
}, Open  ]],
Cell[14058, 379, 269, 5, 49, "Text",ExpressionUUID->"ee5089c9-7615-4f05-b4af-f734cb1693e4"],
Cell[14330, 386, 578, 15, 35, "Input",ExpressionUUID->"ccac06c6-84e2-403e-b127-e598c666c372"],
Cell[14911, 403, 306, 6, 35, "Input",ExpressionUUID->"15e46e2d-8813-4d7f-b408-80528b17bbd9"],
Cell[15220, 411, 387, 6, 84, "Text",ExpressionUUID->"1088728f-5ece-4b01-af49-88b112d3caf3"],
Cell[CellGroupData[{
Cell[15632, 421, 770, 18, 60, "Input",ExpressionUUID->"e9ce121e-63c5-430f-bb8a-b7430f06a986"],
Cell[16405, 441, 893, 24, 39, "Output",ExpressionUUID->"4ef94bac-95a2-4275-ba05-185a9ccdc818"]
}, Open  ]],
Cell[17313, 468, 467, 10, 35, "Input",ExpressionUUID->"f6689410-b9a8-403a-8251-9e4b266ad62a"],
Cell[17783, 480, 801, 21, 35, "Input",ExpressionUUID->"e871a398-ea6e-4809-96db-3361a6c78fa0"],
Cell[18587, 503, 1273, 38, 84, "Input",ExpressionUUID->"d5ed693f-2c10-400b-97e8-947ebdab2c2f"],
Cell[19863, 543, 610, 13, 60, "Input",ExpressionUUID->"650afcc4-47ab-482f-a45b-3bc0a638799d"],
Cell[20476, 558, 210, 4, 49, "Text",ExpressionUUID->"3d0c8865-975c-4716-a2ee-5a6423d27c0d"],
Cell[20689, 564, 567, 18, 35, "Input",ExpressionUUID->"98f1d5b1-d3ea-4b0c-b6d5-00efa58008e1"],
Cell[21259, 584, 217, 4, 49, "Text",ExpressionUUID->"23cdc48a-0bcb-4a94-aa7c-267d4a7eed2b"],
Cell[21479, 590, 397, 7, 35, "Input",ExpressionUUID->"de345cd1-467e-403b-ac9a-31bbad8b9b74"],
Cell[21879, 599, 2034, 53, 204, "Input",ExpressionUUID->"64b0a789-d36a-4da0-8736-970f2f108746"],
Cell[23916, 654, 261, 4, 49, "Text",ExpressionUUID->"791ee910-d6d1-4f9a-9975-fab587efe0e2"],
Cell[24180, 660, 654, 16, 35, "Input",ExpressionUUID->"275841bc-096d-4d27-9d81-9a19fb433c52"],
Cell[24837, 678, 405, 8, 35, "Input",ExpressionUUID->"74397ed0-6c08-468c-bee0-06f35b0c672a"],
Cell[CellGroupData[{
Cell[25267, 690, 433, 9, 35, "Input",ExpressionUUID->"0040d7e0-b5ad-4395-bbd1-0cdd72ec51fc"],
Cell[25703, 701, 488, 6, 39, "Output",ExpressionUUID->"acb8d0de-a404-458c-85a3-a51296f369a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26228, 712, 403, 9, 35, "Input",ExpressionUUID->"4317e735-4cb9-45c2-81f1-2bf15b76ead9"],
Cell[26634, 723, 462, 7, 39, "Output",ExpressionUUID->"0ad69aaf-61f8-4548-909e-f0eeea16bd76"]
}, Open  ]]
}
]
*)


